A statistically significant lack of debris discs in medium separation binary systems

We compile a sample of 341 binary and multiple star systems with the aim of searching for and characterising Kuiper belt-like debris discs. The sample is assembled by combining several smaller samples studied in previously published work with targets from two unpublished Herschel surveys. We find that 38 systems show excess emission at 70 or 100 $\mu$m suggestive of a debris disc. While nine of the discs appear to be unstable to perturbations from their host binary based on a simple analysis of their inferred radii, we argue that the evidence for genuine instability is not strong, primarily because of uncertainty in the true disc radii, uncertainty in the boundaries of the unstable regions, and orbital projection effects. The binary separation distributions of the disc-bearing and disc-free systems are different at a confidence level of $99.4\%$, indicating that binary separation strongly influences the presence of detectable levels of debris. No discs are detected for separations between $\sim$25 and 135 au; this is likely a result of binaries whose separations are comparable with typical disc radii clearing out their primordial circumstellar or circumbinary material via dynamical perturbations. The disc detection rate is $19^{+5}_{-3}\%$ for binaries wider than 135 au, similar to published results for single stars. Only $8^{+2}_{-1}\%$ of systems with separations below 25 au host a detectable disc, which may suggest that planetesimal formation is inhibited in binaries closer than a few tens of au, similar to the conclusions of studies of known planet-hosting binaries.

==> anc/MR_table1.csv <==
Name ,Source,Distance / pc,Component Name - 1,Component Name - 2,Component Name - 3,Component Name - 4,Component Name - 5,Grade in VB6 - 1,Grade in VB6 - 2,Grade in VB6 - 3,Grade in VB6 - 4,Grade in VB6 - 5,"a / "" from VB6 - 1","a / "" from VB6 - 2","a / "" from VB6 - 3","a / "" from VB6 - 4","a / "" from VB6 - 5",a / au from VB6 - 1,a / au from VB6 - 2,a / au from VB6 - 3,a / au from VB6 - 4,a / au from VB6 - 5,e from VB6 - 1,e from VB6 - 2,e from VB6 - 3,e from VB6 - 4,e from VB6 - 5,a / au from source - 1,a / au from source - 2,a / au from source - 3,a / au from source - 4,a / au from source - 5,e from source - 1,e from source - 2,e from source - 3,e from source - 4,e from source - 5
HD 38,Rodriguez15,11.3,AB,,,,,4,,,,,11.7613,,,,,132.99,,,,,0.4973,,,,,68.2,,,,,,,,,
HD 123,Drake,21.5,AB,,,,,2,,,,,1.44,,,,,30.93,,,,,0.45,,,,,,,,,,,,,,
HD 661,Trilling07,70.4,AB,,,,,5,,,,,2.762,,,,,194.51,,,,,0.487,,,,,46.5,,,,,,,,,
HD 1237,Rodriguez15,17.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,67.5,,,,,,,,,
HD 1326,Rodriguez15,3.6,AB,,,,,5,,,,,26.73,,,,,95.89,,,,,0.59,,,,,147.3,,,,,,,,,
HD 1404,Rodriguez15,41.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,272,,,,,,,,,
HD 2475,Kennedy,32.2,AB,,,,,1,,,,,0.202,,,,,6.5,,,,,0.005,,,,,,,,,,,,,,
HD 3196,Rodriguez15,21.3,AB-C,AB,,,,1,,,,,0.241,,,,,5.12,,,,,0.773,,,,,3.95,0.035,,,,0.76,,,,
HD 3405,Drake,44.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.053,,,,,,,,,
HD 3443,Rodriguez15,15.4,AB,,,,,1,,,,,0.675,,,,,10.4,,,,,0.218,,,,,8.93,,,,,0.24,,,,
HD 3651,Rodriguez15,11.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,474,,,,,,,,,
HD 4391,Rodriguez15,15.2,AB,AC,,,,,,,,,,,,,,,,,,,,,,,,252,743,,,,,,,,
HD 4676,Rodriguez15,23.5,AB,AB-C,,,,8,,,,,0.006527,,,,,0.15,,,,,0.2376,,,,,0.126,5.86,,,,0.24,,,,
HD 4747,Rodriguez15,18.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,7.23,,,,,0.64,,,,
HD 4967,Rodriguez15,15.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,262,,,,,,,,,
HD 5303,Drake,88,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.047,,,,,,,,,
HD 6767,Trilling07,56.9,AB,,,,,2,,,,,0.2396,,,,,13.64,,,,,0.424,,,,,12.1,,,,,,,,,
HD 7439,Rodriguez15,23.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,1162,,,,,,,,,
HD 7700,Drake,71.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.018,,,,,,,,,
HD 7788,Rodriguez15,21,AB,CD,AB-CD,,,5,,,,,5.96,,,,,124.9,,,,,0.384,,,,,106.7,18.11,6734,,,,0.04,,,
HD 8224,Trilling07,49.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,128,,,,,,,,,
HD 8357,Drake,44.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.127,,,,,,,,,
HD 8556,Trilling07,46.6,AB,,,,,2,,,,,0.199,,,,,9.28,,,,,0.93,,,,,8.96,,,,,,,,,
HD 8997,Drake,23.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.09,,,,,,,,,
HD 10009,Trilling07,40.4,AB,,,,,2,,,,,0.292,,,,,11.79,,,,,0.748,,,,,3.82,,,,,,,,,
HD 10307,Rodriguez15,12.7,AB,,,,,4,,,,,0.631,,,,,8.04,,,,,0.434,,,,,7.4,,,,,0.43,,,,
HD 10361,Rodriguez15,7.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,86.4,,,,,,,,,
HD 10453,Trilling07,39.4,AB,,,,,4,,,,,2.5,,,,,98.62,,,,,0.919,,,,,78.3,,,,,,,,,
HD 10476,Rodriguez15,7.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.692,,,,,,,,,
HD 11171,Rodriguez15,23.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,4263,,,,,,,,,
HD 11636,Rodriguez15,18,AB,,,,,2,,,,,0.036,,,,,0.65,,,,,0.8801,,,,,0.558,,,,,,,,,
HD 11803,Kennedy,39.9,AB,,,,,2,,,,,0.986,,,,,39.33,,,,,0.726,,,,,,,,,,,,,,
HD 11944,Trilling07,55.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,132,,,,,,,,,
HD 13161,Rodriguez15,38.9,AB,,,,,1,,,,,0.00802,,,,,0.31,,,,,0.44,,,,,0.243,,,,,0.43,,,,
HD 13445,Rodriguez15,10.8,AB,,,,,5,,,,,4.393,,,,,47.37,,,,,0.49,,,,,18.22,,,,,0.3974,,,,
HD 13594,Trilling07,39.6,AB,,,,,2,,,,,0.89,,,,,35.23,,,,,0.2626,,,,,37.4,,,,,,,,,
HD 13974,Rodriguez15,10.8,AB,,,,,1,,,,,0.0098,,,,,0.11,,,,,0.011,,,,,0.096,,,,,0.01,,,,
HD 14082B,Rodriguez12,27.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,471.9,,,,,,,,,
HD 15285,DUNES,17.1,AB,,,,,1,,,,,0.559,,,,,9.58,,,,,0.237,,,,,,,,,,,,,,
HD 15814,Drake,28.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.156,,,,,,,,,
HD 16160,Rodriguez15,7.2,Aa-Ab,AB,AB-C,,,9,5,,,,0.171,5.3,,,,1.23,38.06,,,,0.67,0.42,,,,,14.68,1186,,,,0.67,,,
HD 16234,Kennedy,34.7,AB,,,,,1,,,,,0.077,,,,,2.67,,,,,0.017,,,,,,,,,,,,,,
HD 16555,Rodriguez15,45.6,Aa-Ab,,,,,2,,,,,0.079,,,,,3.6,,,,,0.065,,,,,1.05,,,,,0.16,,,,
HD 16620,Kennedy,21.5,AB,,,,,1,,,,,0.1063,,,,,2.28,,,,,0.23,,,,,,,,,,,,,,
HD 16628,Trilling07,71,AB,,,,,,,,,,,,,,,,,,,,,,,,,2050,,,,,,,,,
HD 16754,Rodriguez15,35.7,AB-C,AB,,,,,,,,,,,,,,,,,,,,,,,,893,,,,,,,,,
HD 16765,Rodriguez15,22.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,91,,,,,,,,,
HD 16920,Trilling07,49.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.12,,,,,,,,,
HD 16970,Rodriguez15,24.4,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,63.3,20454,,,,,,,,
HD 17084,Drake,41.1,Aa-Ab,AB,,,,,5,,,,,0.237,,,,,9.75,,,,,0.829,,,,0.019,,,,,,,,,
HD 17094,Trilling07,25.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,2.58,,,,,,,,,
HD 17206,Trilling07,14.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,2.8,,,,,,,,,
HD 17627,Trilling07,56.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,303,,,,,,,,,
HD 17925,Rodriguez15,10.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.07,,,,,,,,,
HD 18955,Drake,51.2,AB,,,,,2,,,,,0.00581,,,,,0.3,,,,,0.7594,,,,,0.242,,,,,,,,,
HD 19356,Rodriguez12,27.6,Aa1-Aa2,Aa-Ab,,,,4,1,,,,0.00215,0.09343,,,,0.06,2.58,,,,0,0.227,,,,0.07,3,,,,,,,,
HD 19485,Drake,77.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.073,,,,,,,,,
HD 19994,Rodriguez15,22.6,A-BC,BC,,,,5,7,,,,6.77,0.064,,,,152.86,1.45,,,,0.26,,,,,223,,,,,0.26,,,,
HD 20010,Rodriguez15,14.2,AB,,,,,4,,,,,4,,,,,56.95,,,,,0.73,,,,,54.8,,,,,0.73,,,,
HD 20320,Rodriguez15,33.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.163,,,,,0.14,,,,
HD 20631,Trilling07,37,AB,,,,,,,,,,,,,,,,,,,,,,,,,264,,,,,,,,,
HD 20807,Rodriguez15,12,AB,,,,,,,,,,,,,,,,,,,,,,,,,3717,,,,,,,,,
HD 21242,Drake,50.5,Aa-Ab,AB,,,,2,5,,,,0.00175,0.648,,,,0.09,32.71,,,,0,0.77,,,,0.082,9.402,,,,,,,,
HD 22001,Rodriguez15,21.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,1171,,,,,,,,,
HD 22403,Drake,37,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.032,,,,,,,,,
HD 22694,Drake,36.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.079,,,,,,,,,
HD 26354,Drake,34.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.034,,,,,,,,,
HD 26690,Trilling07,36.3,AB,,,,,1,,,,,0.13302,,,,,4.83,,,,,0.3301,,,,,3.7,,,,,,,,,
HD 26965,Rodriguez15,5,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,36.2,413,,,,0.41,,,,
HD 27149,Drake,46.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.371,,,,,,,,,
HD 27710,Trilling07,58.8,AB,,,,,2,,,,,0.48,,,,,28.2,,,,,0.59,,,,,27.2,,,,,,,,,
HD 29140,Trilling07,47.9,Aa1-Aa2,Aa-Ab,Ab1-Ab2,,,9,2,9,,,0.001359,0.2401,0.001967,,,0.07,11.5,0.09,,,0,0.0715,0,,,0.04,3,,,,,,,,
HD 29875,Rodriguez15,20.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,133.1,,,,,,,,,
HD 30957,Drake,37.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.23,,,,,,,,,
HD 31738,Drake,33.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.012,,,,,,,,,
HD 31925,Trilling07,40.5,AB,,,,,3,,,,,0.44,,,,,17.81,,,,,0.88,,,,,21.6,,,,,,,,,
HD 32092,Kennedy,40.6,AB,,,,,2,,,,,0.259,,,,,10.52,,,,,0.291,,,,,,,,,,,,,,
HD 32450,Rodriguez15,8.6,AB,,,,,3,,,,,1.062,,,,,9.11,,,,,0.72,,,,,8.64,,,,,,,,,
HD 32537,Trilling07,26.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,2.62,,,,,,,,,
HD 33262,Rodriguez15,11.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,3743,,,,,,,,,
HD 35850,Rodriguez12,27,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.021,,,,,,,,,
HD 36705,Rodriguez15,15.2,AB,A-CD,CD,,,4,,2,,,0.304,,0.052,,,4.61,,0.79,,,0.281,,0.6,,,3.06,134.6,0.91,,,,,,,
HD 38393,Rodriguez15,8.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,860,,,,,,,,,
HD 39891,Trilling07,53.9,AB,,,,,2,,,,,0.1117,,,,,6.02,,,,,0.537,,,,,5.61,,,,,,,,,
HD 42581,Rodriguez15,5.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,44.9,,,,,,,,,
HD 43162,Rodriguez15,16.7,AB,AC,,,,,,,,,,,,,,,,,,,,,,,,411,2739,,,,,,,,
HD 43834,Rodriguez15,10.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,31.1,,,,,,,,,
HD 46273,Trilling07,51.4,AB,,,,,3,,,,,0.63,,,,,32.41,,,,,0.977,,,,,25.9,,,,,,,,,
HD 50241,Rodriguez15,29.6,AB,,,,,9,,,,,0.035,,,,,1.04,,,,,0.37,,,,,1.06,,,,,,,,,
HD 50635,Trilling07,25.6,AB,,,,,4,,,,,7.666,,,,,196.46,,,,,0,,,,,181,,,,,,,,,
HD 51199,Trilling07,29.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,339,,,,,,,,,
HD 51733,Trilling07,37.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,27,,,,,,,,,
HD 53705,Rodriguez15,16.5,AB,AC,,,,,,,,,,,,,,,,,,,,,,,,357,3134,,,,,,,,
HD 54371,Drake,25.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.197,,,,,,,,,
HD 56537,Rodriguez15,30.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,297,,,,,,,,,
HD 56986,Rodriguez15,18.5,AB,AB-C,,,,,5,,,,,6.9753,,,,,129.32,,,,,0.11,,,,3.89,129.6,,,,0.35,,,,
HD 58728,Kennedy,32,Aa1-Aa2,Aa-Ab,,,,9,2,,,,0.0005973,0.07558,,,,0.02,2.42,,,,0.0012,0.415,,,,,,,,,,,,,
HD 58946,Rodriguez15,18,AB-C,AB-D,AB,,,,,,,,,,,,,,,,,,,,,,,61.3,13623,,,,,,,,
HD 60179,Rodriguez15,15.6,AB,CD,EF,AB-CD,AB-EF,,,7,3,5,,,0.00135,6.755,69.1,,,0.02,105.35,1077.67,,,0,0.336,0.3,0.12,0.052,0.014,94.9,994,0.5,,,,
HD 60803,Drake,41.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.206,,,,,,,,,
HD 61421,Rodriguez15,3.5,AB,,,,,3,,,,,4.3075,,,,,15.14,,,,,0.39785,,,,,13.5,,,,,0.41,,,,
HD 61606,Rodriguez15,14.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,827,,,,,,,,,
HD 61994,Drake,29.1,AB,,,,,9,,,,,0.0177,,,,,0.52,,,,,0.52,,,,,1.334,,,,,,,,,
HD 64096,Rodriguez15,16.5,AB,,,,,1,,,,,0.6179,,,,,10.2,,,,,0.7647,,,,,8.71,,,,,0.74,,,,
HD 68146,Rodriguez15,22.4,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,2059,,,,,,,,,
HD 70958,Trilling07,26.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,5.52,,,,,,,,,
HD 71071,Drake,49.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.141,,,,,,,,,
HD 72462,Trilling07,83.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,21.3,,,,,,,,,
HD 73752,Rodriguez12,19.4,AB,,,,,3,,,,,1.705,,,,,33.07,,,,,0.33,,,,,34,,,,,,,,,
HD 75632,Rodriguez15,11.2,AB,,,,,4,,,,,6.58,,,,,73.52,,,,,0.89,,,,,74.2,,,,,0.89,,,,
HD 75732,Rodriguez15,12.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,1055,,,,,,,,,
HD 76644,Rodriguez15,14.5,AB,CD,AB-CD,,,,,5,,,,,16.7,,,,,242.31,,,,,0.9,,,6.16,10.16,65.3,,,0.36,0.35,,,
HD 76943,Rodriguez15,16.1,AB,,,,,1,,,,,0.64566,,,,,10.38,,,,,0.15075,,,,,455,,,,,0.15,,,,
HD 77137,Drake,54.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.049,,,,,,,,,
HD 77190,Trilling07,58,AB,,,,,,,,,,,,,,,,,,,,,,,,,6100,,,,,,,,,
HD 78154,Rodriguez15,20.4,AB,,,,,4,,,,,5.8,,,,,118.2,,,,,0.801,,,,,73.2,,,,,,,,,
HD 78209,Rodriguez15,28.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.069,,,,,0.2,,,,
HD 79028,Rodriguez15,19.6,AB,,,,,9,,,,,0.0029,,,,,0.06,,,,,0.10636,,,,,0.135,,,,,0.09,,,,
HD 79096,Rodriguez15,20.4,AB,AB-C,,,,1,,,,,0.117,,,,,2.38,,,,,0.417,,,,,2.36,876,,,,0.4333,,,,
HD 79210,Rodriguez15,5.8,AB,,,,,4,,,,,16.725,,,,,97.19,,,,,0.28,,,,,106.7,,,,,,,,,
HD 79969,DUNES,17.3,AB,,,,,1,,,,,0.68,,,,,11.74,,,,,0.32,,,,,,,,,,,,,,
HD 80081,Rodriguez15,38.3,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,102.7,2.29,,,,,,,,
HD 80441,Trilling07,42.7,AB,,,,,3,,,,,1.336,,,,,57,,,,,0.254,,,,,66.9,,,,,,,,,
HD 80671,Trilling07,32.6,AB,,,,,2,,,,,0.0888,,,,,2.9,,,,,0.455,,,,,3.35,,,,,,,,,
HD 81809,Kennedy,30.4,AB,,,,,2,,,,,0.428,,,,,13.02,,,,,0.27,,,,,,,,,,,,,,
HD 81858,Kennedy,33.2,AB,,,,,2,,,,,0.8599,,,,,28.52,,,,,0.5619,,,,,,,,,,,,,,
HD 81997,Rodriguez15,17.3,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,4.44,1137,,,,0.33,,,,
HD 82328,Rodriguez15,13.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,55.3,,,,,,,,,
HD 82434,Kennedy,18.8,AB,,,,,1,,,,,0.81,,,,,15.24,,,,,0.431,,,,,,,,,,,,,,
HD 82885,Rodriguez15,11.4,AB,,,,,5,,,,,3.84,,,,,43.66,,,,,0.88,,,,,43.6,,,,,0.88,,,,
HD 83808,Trilling07,40,Aa-Ab,,,,,2,,,,,0.00446,,,,,0.18,,,,,0,,,,,0.19,,,,,,,,,
HD 85091,Drake,44,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.046,,,,,,,,,
HD 86146,Drake,28.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.103,,,,,,,,,
HD 88215,Trilling07,27.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.2,,,,,,,,,
HD 89125,Rodriguez15,22.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,168.6,,,,,,,,,
HD 90839,Rodriguez15,12.8,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,7.62,1535,,,,0.8,,,,
HD 91816,Drake,34.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.069,,,,,,,,,
HD 91889,Trilling07,25.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,354,,,,,,,,,
HD 92139,Kennedy,26.8,AB,,,,,2,,,,,0.361,,,,,9.69,,,,,0.726,,,,,,,,,,,,,,
HD 95698,Trilling07,56.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,5.31,,,,,,,,,
HD 96064,Kennedy,26.3,AB,,,,,2,,,,,0.343,,,,,9.01,,,,,0.119,,,,,,,,,,,,,,
HD 97101,Rodriguez15,11.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,408,,,,,,,,,
HD 97584,Rodriguez15,14.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,96.9,,,,,,,,,
HD 98231,Rodriguez15,8.8,AB,AB-CD,CD,,,9,1,,,,0.054,2.536,,,,0.48,22.4,,,,0.61,0.398,,,,1.61,19.74,0.047,,,0.53,0.41,,,
HD 98712,Rodriguez15,13.2,AB,,,,,5,,,,,5.896,,,,,77.61,,,,,0.63,,,,,59.5,,,,,,,,,
HD 99028,Trilling07,23.7,Aa-Ab,AB,,,,,2,,,,,1.91,,,,,45.22,,,,,0.53,,,,1.91,20,,,,,,,,
HD 99211,Rodriguez15,25.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,131.3,,,,,,,,,
HD 99491,Rodriguez15,17.7,AB,,,,,5,,,,,40.76,,,,,723.34,,,,,0.46,,,,,504,,,,,,,,,
HD 99565,Kennedy,35.9,AB,,,,,2,,,,,0.445,,,,,16,,,,,0.087,,,,,,,,,,,,,,
HD 100180,Rodriguez15,23.3,AB,,,,,5,,,,,16.25,,,,,379.05,,,,,0.2,,,,,357,,,,,,,,,
HD 100203,Trilling07,28,AB,,,,,2,,,,,0.79,,,,,22.11,,,,,0.4,,,,,22.3,,,,,,,,,
HD 100623,Rodriguez15,9.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,162.5,,,,,,,,,
HD 101177,Rodriguez15,23.3,A-BC,BC,,,,5,,,,,10.33,,,,,240.18,,,,,0.05,,,,,214,0.157,,,,,0.4021,,,
HD 102365,Rodriguez15,9.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,211,,,,,,,,,
HD 102647,Rodriguez15,11,AB,,,,,,,,,,,,,,,,,,,,,,,,,437,,,,,,,,,
HD 106112,Trilling07,33.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.03,,,,,,,,,
HD 106516,Rodriguez15,22.4,AB,,,,,9,,,,,0.0044,,,,,0.1,,,,,0.046,,,,,1.96,,,,,0.046,,,,
HD 107760,Drake,43,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.061,,,,,,,,,
HD 108767,Rodriguez15,26.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,644,,,,,,,,,
HD 110304,Rodriguez15,39.9,AB,,,,,2,,,,,0.869,,,,,34.68,,,,,0.793,,,,,25.1,,,,,0.79,,,,
HD 110379,Rodriguez15,11.7,AB,,,,,2,,,,,3.639,,,,,42.52,,,,,0.8815,,,,,35.8,,,,,0.89,,,,
HD 110833,Rodriguez15,14.9,AB,AB-C,,,,9,,,,,0.00719,,,,,0.11,,,,,0,,,,,0.789,24.3,,,,,,,,
HD 112413,Rodriguez15,35.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,683,,,,,,,,,
HD 112758,Rodriguez15,20.9,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,0.432,16.68,,,,,,,,
HD 113337,Rodriguez12,36.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,4450.6,,,,,,,,,
HD 114378,Rodriguez15,17.8,AB,,,,,1,,,,,0.67144,,,,,11.97,,,,,0.5106,,,,,10.08,,,,,0.53,,,,
HD 115383,Rodriguez15,17.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,602,,,,,,,,,
HD 115404,Rodriguez15,11.1,AB,,,,,5,,,,,8.06,,,,,89.24,,,,,0.12,,,,,79.9,,,,,,,,,
HD 115953,DUNES,10.7,AB,,,,,2,,,,,1.5198,,,,,16.27,,,,,0.2148,,,,,,,,,,,,,,
HD 116442,Rodriguez15,15.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,416,,,,,,,,,
HD 116656,Rodriguez15,26.3,AB,CD,EF,AB-CD,AB-EF,2,,,9,,0.00983,,,0.78,,0.26,,,20.52,,0.5354,,,0.6,,0.193,0.773,27.6,362,17768,0.53,0.46,,,
HD 118098,Rodriguez15,22.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,25,,,,,,,,,
HD 118216,Trilling07,45.7,AB,,,,,9,,,,,0.00109,,,,,0.05,,,,,0,,,,,0.04,,,,,,,,,
HD 118261,Kennedy,35.7,AB,,,,,2,,,,,0.45,,,,,16.08,,,,,0.78,,,,,,,,,,,,,,
HD 118889,Trilling07,60,AB,,,,,1,,,,,0.19983,,,,,11.99,,,,,0.545,,,,,10.7,,,,,,,,,
HD 119124,Trilling07,25.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,440,,,,,,,,,
HD 119756,Rodriguez15,19.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.106,,,,,0.25,,,,
HD 120036,Rodriguez15,14.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,132,,,,,,,,,
HD 120136,Rodriguez15,15.6,AB,,,,,5,,,,,7.6,,,,,118.69,,,,,0.836,,,,,125.1,,,,,0.76,,,,
HD 120476,Rodriguez15,13.4,AB,,,,,2,,,,,2.433,,,,,32.62,,,,,0.446,,,,,46.2,,,,,,,,,
HD 120690,Rodriguez15,19.5,AB,,,,,4,,,,,0.2827,,,,,5.51,,,,,0.3462,,,,,2.72,,,,,,,,,
HD 120987,Trilling07,52.3,AB,,,,,4,,,,,1.519,,,,,79.4,,,,,0.775,,,,,50.1,,,,,,,,,
HD 122742,Rodriguez15,17,AB,,,,,9,,,,,0.10528,,,,,1.79,,,,,0.547,,,,,4.75,,,,,0.48,,,,
HD 125161,Rodriguez15,29.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,1119,,,,,,,,,
HD 125276,Rodriguez15,18,AB,,,,,,,,,,,,,,,,,,,,,,,,,56,,,,,,,,,
HD 126660,Rodriguez15,14.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,1005,,,,,,,,,
HD 127726,Trilling07,73.6,AB,,,,,1,,,,,0.2,,,,,14.73,,,,,0.16,,,,,14.3,,,,,,,,,
HD 127762,Rodriguez12,26.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,1.8,,,,,,,,,
HD 128620,DEBRIS,1.3,AB,,,,,2,,,,,17.66,,,,,22.16,,,,,0.524,,,,,,,,,,,,,,
HD 128642,Rodriguez15,19.9,AB,,,,,9,,,,,0.01307,,,,,0.26,,,,,0.1478,,,,,0.627,,,,,,,,,
HD 129798,Trilling07,40.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,153,,,,,,,,,
HD 130841,Rodriguez15,23.2,Aa-Ab,BC,A-BC,,,,,,,,,,,,,,,,,,,,,,,0.25,6.26,5362,,,0.41,0.36,,,
HD 130948,Rodriguez15,18.2,A-BC,BC,,,,5,3,,,,52.7,0.1245,,,,957.66,2.26,,,,0.61,0.176,,,,48,2.19,,,,,0.16,,,
HD 131156,Rodriguez15,6.7,AB,,,,,2,,,,,4.94,,,,,33.16,,,,,0.51,,,,,36.2,,,,,0.51,,,,
HD 131511,Rodriguez15,11.5,AB,,,,,9,,,,,0.01652,,,,,0.19,,,,,0.51,,,,,0.487,,,,,0.51,,,,
HD 131977,Rodriguez15,5.8,BC,A-BC,AD,,,3,5,,,,0.1507,32.34,,,,0.88,188.88,,,,0.7559,0.2,,,,0.877,141.8,1512,,,0.76,,,,
HD 133640,Rodriguez15,12.5,A-BC,BC,,,,2,,,,,3.666,,,,,45.85,,,,,0.5111,,,,,36.6,0.009,,,,0.55,,,,
HD 133822,Drake,41.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.137,,,,,,,,,
HD 135204,Rodriguez15,17.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,1.77,,,,,,,,,
HD 136176,Kennedy,36,AB,Ba-Bb,,,,2,9,,,,1.21,0.055,,,,43.54,1.98,,,,0.6527,0.7,,,,,,,,,,,,,
HD 137107,Rodriguez15,17.9,AB,,,,,1,,,,,0.86226,,,,,15.4,,,,,0.27907,,,,,13.21,,,,,0.28,,,,
HD 137392,Kennedy,36.1,Ba-Bb,,,,,2,,,,,1.46,,,,,52.65,,,,,0.585,,,,,,,,,,,,,,
HD 137763,Rodriguez15,20.6,AB,AB-C,,,,2,,,,,0.1074,,,,,2.21,,,,,0.976,,,,,1.82,1042,,,,0.9752,,,,
HD 137909,Rodriguez15,34.3,AB,,,,,1,,,,,0.204008,,,,,6.99,,,,,0.53971,,,,,6.09,,,,,0.55,,,,
HD 139006,Rodriguez15,23,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.175,,,,,,,,,
HD 140436,Rodriguez15,44.8,AB,,,,,2,,,,,0.729,,,,,32.65,,,,,0.48,,,,,32.5,,,,,0.48,,,,
HD 140538,Rodriguez15,14.7,AB,Ba-Bb,,,,5,,,,,5.037,,,,,73.83,,,,,0.146,,,,,61.6,3.23,,,,,,,,
HD 141272,Rodriguez15,21.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,379,,,,,,,,,
HD 142267,Rodriguez15,17.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.565,,,,,0.5,,,,
HD 142908,Trilling07,41.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,3910,,,,,,,,,
HD 144579,Rodriguez15,14.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,1020,,,,,,,,,
HD 146361,Rodriguez15,21.1,AB,AC,AD,,,8,4,,,,0.001225,5.26,,,,0.03,110.88,,,,0,0.72,,,,0.023,144.8,13420,,,0.02,,,,
HD 147365,Trilling07,26.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,53.6,,,,,,,,,
HD 147379,Rodriguez15,10.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,697,,,,,,,,,
HD 147584,Rodriguez15,12.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.119,,,,,0.06,,,,
HD 148653,DUNES,19.7,AB,,,,,2,,,,,2.25,,,,,44.23,,,,,0.7584,,,,,,,,,,,,,,
HD 149630,Rodriguez12,96.5,AB,,,,,2,,,,,0.07621,,,,,7.36,,,,,0.5135,,,,,10.2,,,,,,,,,
HD 150682,Trilling07,43.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.04,,,,,,,,,
HD 151613,Trilling07,26.1,AB,,,,,9,,,,,0.03926,,,,,1.03,,,,,0.72,,,,,1.14,,,,,,,,,
HD 153597,Rodriguez15,15.3,AB,,,,,9,,,,,0.02,,,,,0.31,,,,,0.2221,,,,,0.303,,,,,0.21,,,,
HD 155876,Rodriguez15,6,AB,,,,,1,,,,,0.762,,,,,4.55,,,,,0.743,,,,,2.43,,,,,,,,,
HD 156164,Rodriguez15,23,AB,,,,,,,,,,,,,,,,,,,,,,,,,2.3,,,,,,,,,
HD 158614,Kennedy,16.3,AB,,,,,1,,,,,0.98,,,,,16.02,,,,,0.175,,,,,,,,,,,,,,
HD 159560,Rodriguez15,30.5,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,0.267,1882,,,,0.03,,,,
HD 160269,Rodriguez15,14.2,AB,AB-C,AB-D,,,2,,,,,1.53,,,,,21.71,,,,,0.18,,,,,19.19,170.2,10465,,,0.18,,,,
HD 160922,Rodriguez15,23.2,AB,,,,,8,,,,,0.003469,,,,,0.08,,,,,0.0022,,,,,0.068,,,,,0.04,,,,
HD 162003,Rodriguez15,22.8,AB,,,,,5,,,,,31,,,,,707.92,,,,,0.28,,,,,691,,,,,,,,,
HD 163621,Drake,31.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.042,,,,,,,,,
HD 163840,Kennedy,28.2,AB,,,,,2,,,,,0.08064,,,,,2.28,,,,,0.4165,,,,,,,,,,,,,,
HD 165189,Rodriguez15,41.8,AB,,,,,4,,,,,2.04,,,,,85.36,,,,,0.65,,,,,70,,,,,,,,,
HD 165341,DUNES,5.1,AB,,,,,1,,,,,4.526,,,,,23.01,,,,,0.5005,,,,,,,,,,,,,,
HD 165590,Kennedy,39.4,AB,,,,,2,,,,,0.253,,,,,9.98,,,,,0.956,,,,,,,,,,,,,,
HD 165777,Rodriguez15,26.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,666,,,,,,,,,
HD 165908,Rodriguez15,15.6,AB,,,,,2,,,,,1.05,,,,,16.42,,,,,0.761,,,,,15.96,,,,,0.75,,,,
HD 166181,Drake,32.4,Aa-Ab,AB,,,,,9,,,,,0.0488,,,,,1.58,,,,,0.765,,,,0.029,3.164,,,,,,,,
HD 167425,Rodriguez15,23,AB,,,,,,,,,,,,,,,,,,,,,,,,,179.8,,,,,,,,,
HD 168151,Rodriguez15,22.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,76.5,,,,,,,,,
HD 170153,Rodriguez15,8.1,Aa-Ab,AB,,,,,1,,,,,0.1244,,,,,1,,,,,0.428,,,,47.1,,,,,0.41,,,,
HD 171802,Drake,38.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.031,,,,,,,,,
HD 172555,Rodriguez15,28.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,1884,,,,,,,,,
HD 173608,Trilling07,47.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,75.5,,,,,,,,,
HD 173739,Rodriguez15,3.6,AB,,,,,4,,,,,13.88,,,,,49.54,,,,,0.53,,,,,47,,,,,,,,,
HD 174429,Rodriguez12,51.5,Aa-Ab,,,,,4,,,,,2.4,,,,,123.58,,,,,0.991,,,,,19.9,,,,,,,,,
HD 176051,Rodriguez15,14.9,AB,,,,,2,,,,,1.2756,,,,,18.97,,,,,0.2667,,,,,16.64,,,,,0.25,,,,
HD 176687,Rodriguez15,27,AB,,,,,1,,,,,0.489,,,,,13.22,,,,,0.211,,,,,13.22,,,,,0.211,,,,
HD 177474,Kennedy,17.3,AB,,,,,2,,,,,1.896,,,,,32.81,,,,,0.32,,,,,,,,,,,,,,
HD 178449,Trilling07,41.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.3,,,,,,,,,
HD 178450,Drake,27.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.031,,,,,,,,,
HD 179094,Drake,73.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.254,,,,,,,,,
HD 179930,Rodriguez15,16.1,AB,,,,,2,,,,,0.23,,,,,3.7,,,,,0.273,,,,,3.27,,,,,,,,,
HD 180445,Drake,43.2,Aa-Ab,AB,,,,,,,,,,,,,,,,,,,,,,,,0.035,337.842,,,,,,,,
HD 181296,Rodriguez12,48.2,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,198.9,20072.32401,,,,,,,,
HD 183957,Drake,12.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.078,,,,,,,,,
HD 184467,DUNES,18.2,AB,,,,,1,,,,,0.08103,,,,,1.48,,,,,0.38933,,,,,,,,,,,,,,
HD 185395,Rodriguez15,18.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,77,,,,,,,,,
HD 186408,Rodriguez15,21.1,AB,Aa-Ab,,,,4,,,,,35.242,,,,,742.88,,,,,0.863,,,,,835,71.9,,,,,,,,
HD 189340,Kennedy,22.2,AB,,,,,1,,,,,0.1514,,,,,3.36,,,,,0.605,,,,,,,,,,,,,,
HD 191104,Trilling07,39.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,165,,,,,,,,,
HD 191408,Rodriguez15,6,AB,,,,,,,,,,,,,,,,,,,,,,,,,42.7,,,,,,,,,
HD 191692,Rodriguez12,87.8,Aa-Ab,,,,,1,,,,,0.0032,,,,,0.28,,,,,0.6,,,,,0.28,,,,,,,,,
HD 194943,Trilling07,30.3,AB,,,,,5,,,,,1.877,,,,,56.81,,,,,0.91,,,,,75.8,,,,,,,,,
HD 195434,Drake,48.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.012,,,,,,,,,
HD 195725,Trilling07,41.8,AB,,,,,9,,,,,0.01979,,,,,0.83,,,,,0.03,,,,,4.16,,,,,,,,,
HD 196544,Rodriguez12,57.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.15,,,,,,,,,
HD 196795,DUNES,16.7,Aa-Ab,AB,,,,2,2,,,,0.1242,0.855,,,,2.08,14.3,,,,0.617,0.118,,,,,,,,,,,,,
HD 196885,Trilling07,33.5,Aa-Ab,AB,,,,5,,,,,0.636,,,,,21.32,,,,,0.42,,,,,,6330,,,,,,,,
HD 197076,Rodriguez15,20.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,2615,,,,,,,,,
HD 198084,Kennedy,27.3,Aa-Ab,,,,,2,,,,,0.065,,,,,1.77,,,,,0.551,,,,,,,,,,,,,,
HD 199532,Trilling07,43.5,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.05,,,,,,,,,
HD 200391,Drake,50.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.017,,,,,,,,,
HD 200499,Trilling07,49.5,AB,,,,,2,,,,,0.265,,,,,13.12,,,,,0.41,,,,,14.5,,,,,,,,,
HD 200525,Rodriguez15,19.8,AB,AB-C,,,,9,,,,,0.068,,,,,1.34,,,,,0.7,,,,,3.96,142.6,,,,,,,,
HD 200968,Rodriguez15,17.6,AB,,,,,5,,,,,3.876,,,,,68.12,,,,,0.45,,,,,75.7,,,,,,,,,
HD 202275,Rodriguez15,18.5,AB,,,,,1,,,,,0.231965,,,,,4.29,,,,,0.436851,,,,,3.56,,,,,0.44,,,,
HD 202444,Kennedy,20.3,AB,,,,,2,,,,,0.913,,,,,18.57,,,,,0.2392,,,,,,,,,,,,,,
HD 202730,Rodriguez15,30.3,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,1.87,203,,,,,,,,
HD 202940,Rodriguez15,18,AB,AB-C,,,,,4,,,,,2.46,,,,,44.2,,,,,0.898,,,,0.152,34.3,,,,0.25,,,,
HD 203454,Drake,26.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.045,,,,,,,,,
HD 204188,Trilling07,46.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.18,,,,,,,,,
HD 206301,Drake,35.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.135,,,,,,,,,
HD 206826,Rodriguez15,22.2,AB,,,,,4,,,,,5.32,,,,,118.3,,,,,0.66,,,,,44.4,,,,,,,,,
HD 206860,Rodriguez15,17.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,772,,,,,,,,,
HD 207098,Rodriguez15,11.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.024,,,,,0.01,,,,
HD 207129,Rodriguez15,16,AB,,,,,,,,,,,,,,,,,,,,,,,,,880,,,,,,,,,
HD 209100,Rodriguez15,3.6,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,1456,2.65,,,,,,,,
HD 210027,Rodriguez15,11.7,AB,,,,,8,,,,,0.010329,,,,,0.12,,,,,0.001764,,,,,0.104,,,,,,,,,
HD 210334,Drake,42.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.037,,,,,,,,,
HD 211415,Rodriguez15,13.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,46.9,,,,,,,,,
HD 212698,Rodriguez15,20.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,44.5,,,,,,,,,
HD 213235,Trilling07,51.9,AB,,,,,2,,,,,0.72,,,,,37.34,,,,,0.5,,,,,37,,,,,,,,,
HD 213398,Rodriguez15,43.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,1327,,,,,,,,,
HD 213845,Rodriguez15,22.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,138.1,,,,,,,,,
HD 214850,Kennedy,33.8,AB,,,,,1,,,,,0.28798,,,,,9.73,,,,,0.73499,,,,,,,,,,,,,,
HD 214953,Rodriguez15,23.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,177.2,,,,,,,,,
HD 215648,Rodriguez15,16.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,192.3,,,,,,,,,
HD 216956,Rodriguez15,7.7,AB,AC,,,,,,,,,,,,,,,,,,,,,,,,57000,158000,,,,,,,,
HD 217014,Rodriguez15,15.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,44.8,,,,,,,,,
HD 217166,Kennedy,32.6,AB,,,,,2,,,,,0.35,,,,,11.4,,,,,0.5,,,,,,,,,,,,,,
HD 217792,Trilling07,29.4,AB,,,,,9,,,,,0.00929,,,,,0.27,,,,,0.5286,,,,,0.7,,,,,,,,,
HD 221503,Rodriguez15,15.2,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,5047,8.79,,,,,,,,
HD 222317,Drake,48.1,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.074,,,,,,,,,
HD 223352,Rodriguez15,42.1,AB,Ba-Bb,AC,,,,,,,,,,,,,,,,,,,,,,,164.2,8.42,3129,,,,,,,
HD 224085,Drake,39.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.075,,,,,,,,,
HD 224930,Rodriguez15,12.2,AB,,,,,1,,,,,0.83,,,,,10.1,,,,,0.38,,,,,3.68,,,,,0.38,,,,
HD 224953,Rodriguez15,15.3,AB,,,,,5,,,,,2.738,,,,,41.97,,,,,0.65,,,,,64.5,,,,,,,,,
HD 237786,Drake,68.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.012,,,,,,,,,
HIP 999,Drake,44.1,Aa-Ab,AB,,,,,9,,,,,0.01839,,,,,0.81,,,,,0,,,,0.029,2.597,,,,,,,,
HIP 1242,Rodriguez15,5,AB,,,,,2,,,,,0.3037,,,,,1.51,,,,,0.364,,,,,1.81,,,,,0.364,,,,
HIP 3121,Drake,33.9,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.027,,,,,,,,,
HIP 3362,Drake,21.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.026,,,,,,,,,
HIP 8920,Rodriguez12,96.2,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.047,,,,,,,,,
HIP 11437,Rodriguez12,40,AB,,,,,,,,,,,,,,,,,,,,,,,,,1015.2,,,,,,,,,
HIP 14101,Rodriguez15,9.4,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,49.9,4.84,,,,,,,,
HIP 17962,Drake,47.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.012,,,,,,,,,
HIP 31634,Rodriguez15,15.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,33.3,,,,,,,,,
HIP 32349,Calibration,2.6,AB,,,,,2,,,,,7.4957,,,,,19.77,,,,,0.59142,,,,,,,,,,,,,,
HIP 33499,Rodriguez15,8,AB,,,,,5,,,,,4.396,,,,,35.21,,,,,0.32,,,,,10.2,,,,,,,,,
HIP 34603,Rodriguez15,6.3,AB,,,,,8,,,,,0.0111,,,,,0.07,,,,,0.3203,,,,,0.053,,,,,0.34,,,,
HIP 40167,Kennedy,25.1,AB,AB-C,Ca-Cb,,,1,4,4,,,0.85921,7.7,0.3728,,,21.55,193.13,9.35,,,0.3186,0.24,0.088,,,,,,,,,,,,
HIP 42220,Rodriguez15,13.8,AB,,,,,4,,,,,0.484,,,,,6.67,,,,,0.704,,,,,5.69,,,,,,,,,
HIP 42748,Rodriguez15,15.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,1758,,,,,,,,,
HIP 44349,Drake,70.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.017,,,,,,,,,
HIP 52600,Rodriguez15,13.9,AB,,,,,4,,,,,1.791,,,,,24.92,,,,,0.86,,,,,9.33,,,,,,,,,
HIP 54211,Rodriguez15,4.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,152.6,,,,,,,,,
HIP 73470,Rodriguez15,11.8,AB,,,,,,,,,,,,,,,,,,,,,,,,,4.99,,,,,,,,,
HIP 80346,Rodriguez15,8.1,AB,,,,,3,,,,,0.2397,,,,,1.93,,,,,0.629,,,,,1.71,,,,,0.67,,,,
HIP 83945,Rodriguez15,7.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.05,,,,,0.068,,,,
HIP 106106,Rodriguez15,6.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.169,,,,,0.374,,,,
HIP 106255,Rodriguez15,8.3,AB,,,,,2,,,,,0.1448,,,,,1.2,,,,,0.39,,,,,1.1,,,,,0.416,,,,
HIP 106335,Drake,43,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.042,,,,,,,,,
HIP 116132,Rodriguez15,6.2,AB,,,,,5,,,,,6.87,,,,,42.47,,,,,0.2,,,,,31.5,,,,,,,,,
GJ 65,Rodriguez15,2.7,AB,,,,,,,,,,,,,,,,,,,,,,,,,5.23,,,,,,,,,
GJ 473,Rodriguez15,4.4,AB,,,,,,,,,,,,,,,,,,,,,,,,,3.98,,,,,0.3,,,,
GJ 747,Rodriguez15,8.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,2.36,,,,,0.274,,,,
GJ 866,Rodriguez15,3.4,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,0.02,0.74,,,,0.439,0.347,,,
GJ 1116,Rodriguez15,5.3,AB,,,,,,,,,,,,,,,,,,,,,,,,,7.27,,,,,,,,,
GJ 1230A,Rodriguez15,9.9,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,0.045,41.4,,,,0.009,,,,
GJ 2005,Rodriguez15,7.6,A-BC,BC,,,,,,,,,,,,,,,,,,,,,,,,8.58,3.53,,,,0.52,0.0227,,,
GJ 3454,Rodriguez15,8.6,AB,,,,,,,,,,,,,,,,,,,,,,,,,7.7,,,,,,,,,
GJ 3522,Rodriguez15,6.8,AB,AB-C,,,,,,,,,,,,,,,,,,,,,,,,0.047,4.2,,,,0.014,,,,
V* V789 Mon,Drake,37,AB,,,,,,,,,,,,,,,,,,,,,,,,,0.022,,,,,,,,,


==> anc/MR_table2.csv <==
Name,FM70 / mJy,delta FM70 / mJy,FstarM70 / mJy,ChiM70,FP70 / mJy,delta FP70 / mJy,FstarP70 / mJy,ChiP70,FP100 / mJy,delta FP100 / mJy,FstarP100 / mJy,ChiP100
HD 38,14.78,6.04,8.16,1.1,,,8.61,,1.85,2.17,4.26,-1.11
HD 123,,,14.48,,14.47,1.82,15.29,-0.45,,,7.52,
HD 661,3.1,2.98,4.04,-0.31,,,4.26,,,,2.1,
HD 1237,11.81,2.08,9.24,1.23,,,9.76,,4.1,1.54,4.82,-0.47
HD 1326,30.5,2.64,31.1,-0.22,,,32.85,,14.74,2.19,16.3,-0.71
HD 1404,43.82,6.85,13.65,4.41,,,14.4,,25.38,2.08,7.04,8.8
HD 2475,,,7.81,,7.93,1.67,8.25,-0.19,,,4.07,
HD 3196,21.17,6.11,24,-0.46,,,25.33,,18.25,1.95,12.51,2.93
HD 3405,,,5.91,,7.15,2.79,6.24,0.33,,,3.08,
HD 3443,19.23,5.12,22.4,-0.62,,,23.65,,9.38,1.32,11.66,-1.72
HD 3651,11.78,4.65,21.35,-2.06,22.14,2.23,22.53,-0.18,6.28,1.35,11.12,-3.58
HD 4391,19.5,3.59,15.66,1.07,,,16.53,,10.61,1.68,8.16,1.46
HD 4676,29.8,6.07,23.31,1.07,,,24.6,,16.65,1.7,12.09,2.68
HD 4747,2.08,3.41,5.99,-1.15,,,6.32,,8.76,1.65,3.12,3.42
HD 4967,6.91,4.9,4.31,0.53,,,4.55,,-1.36,1.74,2.25,-2.08
HD 5303,,,5.62,,9.39,2.25,5.93,1.54,,,2.91,
HD 6767,8,2.03,9.82,-0.89,,,10.36,,,,5.12,
HD 7439,13.97,7.16,19.68,-0.8,,,20.78,,13.43,2.08,10.17,1.57
HD 7700,,,0.89,,-3.29,2.26,0.94,-1.87,,,0.46,
HD 7788,20.51,4.67,22.17,-0.35,,,23.4,,13.79,2.13,11.48,1.06
HD 8224,10.64,3.25,3.9,2.07,,,4.11,,,,2.02,
HD 8357,,,8.93,,10.02,1.87,9.43,0.31,,,4.66,
HD 8556,12,3.04,8.69,1.09,,,9.17,,,,4.48,
HD 8997,,,6.04,,23.47,2.41,6.38,7.09,,,3.15,
HD 10009,2.15,3.64,8.36,-1.71,7.43,2.07,8.83,-0.67,,,4.33,
HD 10307,38.86,5.82,31.76,1.22,,,33.52,,15.69,1.78,16.53,-0.47
HD 10361,43.09,3.4,27.51,4.56,,,29.05,,10.73,1.86,14.32,-1.92
HD 10453,-5.67,5.22,11.49,-3.28,,,12.13,,,,5.98,
HD 10476,51.25,7.41,38.88,1.67,,,41.04,,19.4,1.9,20.25,-0.44
HD 11171,61.63,6.95,20.98,5.84,50.57,2.95,22.14,9.57,37.77,2.77,10.85,9.71
HD 11636,85,12.47,85.48,-0.04,,,90.22,,44.07,2.79,44.18,-0.04
HD 11803,,,11.5,,10.63,2.17,12.14,-0.69,,,6.05,
HD 11944,8.93,2.66,5.08,1.45,,,5.36,,,,2.65,
HD 13161,643,68.02,68.71,8.44,693.4,39.55,72.52,15.7,526.7,30.66,35.58,16.02
HD 13445,3.44,5.62,18.06,-2.6,14.47,1.89,19.07,-2.42,8.82,1.14,9.41,-0.52
HD 13594,5,1.02,8,-2.93,,,8.45,,,,4.16,
HD 13974,42.07,5.09,40.34,0.34,,,42.58,,22.45,1.98,20.99,0.74
HD 14082B,43,1.72,2.51,23.54,51.64,4.36,2.65,11.23,41.99,3.39,1.31,11.99
HD 15285,-4.9,7.01,7.69,-1.8,6.36,2.75,8.12,-0.64,6.4,1.18,4.01,2.03
HD 15814,,,11.15,,13.12,2.16,11.77,0.63,,,5.8,
HD 16160,32.28,6.49,34.8,-0.39,,,36.73,,13.5,1.63,18.13,-2.82
HD 16234,,,13.93,,16.84,1.58,14.7,1.34,,,7.2,
HD 16555,3.26,3.99,11.58,-2.08,,,12.22,,6.09,1.57,6,0.06
HD 16620,35.44,6.23,24.47,1.76,25.91,2.11,25.84,0.04,,,12.68,
HD 16628,42,4.96,7.6,6.93,,,8.02,,,,3.94,
HD 16754,8.39,5.24,12.52,-0.79,,,13.22,,5.96,1.79,6.52,-0.32
HD 16765,9.78,6.67,12.36,-0.39,,,13.05,,6.9,2.02,6.39,0.25
HD 16920,17,3.23,16.82,0.06,,,17.75,,,,8.72,
HD 16970,39.5,5.59,39.6,-0.02,,,41.8,,15.44,1.62,20.49,-3.06
HD 17084,,,3.69,,4.56,1.89,3.9,0.35,,,1.92,
HD 17094,55.17,4.7,31.06,5.1,,,32.78,,,,16.08,
HD 17206,43,16.09,37.05,0.37,,,39.11,,20.22,1.84,19.23,0.53
HD 17627,3.91,2.72,3.05,0.32,,,3.22,,,,1.57,
HD 17925,64.7,6.97,19.43,6.5,71.09,3.73,20.51,13.55,56.86,3.68,10.12,12.69
HD 18955,,,2,,3.29,2.21,2.11,0.53,,,1.04,
HD 19356,214.7,13.4,145.11,5.16,,,153.17,,,,75.21,
HD 19485,,,1.9,,2.75,2.24,2,0.33,,,0.99,
HD 19994,44.7,4.19,26.72,4.29,,,28.21,,43.32,3.46,13.9,8.5
HD 20010,100.2,7.23,69.61,4.21,,,73.49,,38.26,2.73,36.07,0.8
HD 20320,103,10.77,16.26,8.05,97.84,6.99,17.16,11.53,94.88,7.73,8.44,11.18
HD 20631,-0.45,3.27,7.5,-2.43,,,7.91,,,,3.76,
HD 20807,,,24.47,,32.74,2.13,25.83,3.23,14.89,1.28,12.74,1.67
HD 21242,,,22.34,,38.84,2.35,23.59,6.37,,,11.62,
HD 22001,28.27,2.85,24.99,1.15,,,26.38,,14.26,2.18,12.93,0.61
HD 22403,,,5.45,,8.67,2.17,5.75,1.34,,,2.84,
HD 22694,,,2.84,,7.57,2.18,3,2.09,,,1.47,
HD 26354,,,2.92,,3.18,2.17,3.08,0.04,,,1.52,
HD 26690,12,1.11,13.87,-1.66,,,14.64,,,,7.18,
HD 26965,86.58,5.02,86.09,0.1,,,90.89,,42.94,2.47,44.87,-0.78
HD 27149,,,3.3,,7.86,2.23,3.49,1.97,,,1.72,
HD 27710,11,4.02,6.56,1.1,,,6.92,,,,3.38,
HD 29140,28,3.2,20.84,2.2,,,22,,,,10.78,
HD 29875,39.86,4.46,27.7,2.72,,,29.24,,14.71,1.94,14.32,0.2
HD 30957,,,2.33,,5.05,2.25,2.45,1.15,,,1.21,
HD 31738,,,5.93,,4.79,2.21,6.26,-0.67,,,3.09,
HD 31925,15.77,2.19,12.66,1.42,15.75,1.98,13.37,1.2,,,6.54,
HD 32092,,,5.09,,4.5,2.14,5.37,-0.41,,,2.63,
HD 32450,14.06,3.12,15.25,-0.38,,,16.1,,9.65,1.64,7.95,1.04
HD 32537,10.31,4.74,17.8,-1.58,,,18.79,,,,9.21,
HD 33262,66.32,6.72,33.15,4.93,,,34.99,,33.93,2.37,17.16,7.04
HD 35850,46.87,5.37,8.35,7.17,,,8.81,,46.13,2.64,4.34,15.82
HD 36705,-3.14,6.08,10.77,-2.29,,,11.37,,5.21,1.68,5.58,-0.22
HD 38393,87.4,5.27,85.84,0.3,,,90.61,,43.75,4.48,44.51,-0.17
HD 39891,0.39,2.78,5.51,-1.84,,,5.82,,,,2.84,
HD 42581,17.69,2.9,24.12,-2.22,,,25.49,,12.32,1.72,12.7,-0.22
HD 43162,14.88,2.55,10.47,1.73,,,11.06,,6.58,0.86,5.45,1.31
HD 43834,39.14,5.75,34.41,0.82,,,36.32,,16.83,1.72,17.91,-0.63
HD 46273,29,5.13,16.06,2.52,16.33,1.76,16.95,-0.35,,,8.32,
HD 50241,86.12,7.28,69.66,2.26,,,73.54,,36.99,2.36,36.2,0.34
HD 50635,23,4.1,22.6,0.1,,,23.85,,,,11.72,
HD 51199,39,5.7,26.31,2.23,,,27.77,,,,13.59,
HD 51733,22.09,2.41,12.64,3.92,,,13.34,,,,6.53,
HD 53705,23.23,2.78,18.83,1.58,,,19.87,,8.61,3.42,9.8,-0.35
HD 54371,,,5.86,,10.84,2.15,6.19,2.16,,,3.05,
HD 56537,35.22,6.83,35.49,-0.04,,,37.46,,14.92,1.8,18.33,-1.88
HD 56986,67,10.35,73.48,-0.62,,,77.57,,40.82,2.46,38.01,1.06
HD 58728,,,16.82,,18.81,1.77,17.76,0.59,,,8.73,
HD 58946,46.39,6.77,38.72,1.13,,,40.87,,18.64,5.02,19.98,-0.27
HD 60179,182.6,10.18,191.93,-0.89,,,202.56,,95.56,4.35,99.71,-0.89
HD 60803,,,12.78,,15.87,2.38,13.49,0.99,,,6.65,
HD 61421,,,1351.53,,,,1426.66,,834,39.96,701.58,2.92
HD 61606,-0.77,5.65,8.88,-1.71,,,9.37,,4.7,1.81,4.62,0.05
HD 61994,6.9,6.91,5.79,0.16,6.28,2.25,6.11,0.08,,,3.01,
HD 64096,17.08,5.57,26.94,-1.77,,,28.44,,14.83,1.57,14.03,0.51
HD 68146,16.27,2.24,14.33,0.87,,,15.12,,7.22,3.62,7.41,-0.05
HD 70958,20.7,3.38,13.65,2.08,,,14.4,,,,7.04,
HD 71071,,,7.4,,5.97,2.87,7.81,-0.64,,,3.85,
HD 72462,0,2.69,4.11,-1.53,,,4.34,,,,2.13,
HD 73752,33.81,5.43,32.98,0.15,,,34.81,,17.01,1.87,17.12,-0.06
HD 75632,,,13.3,,,,14.04,,6.69,1.75,6.94,-0.14
HD 75732,19.83,3.34,19.32,0.15,,,20.4,,7.96,1.62,10.06,-1.29
HD 76644,74.21,5.93,61.57,2.09,,,64.99,,36.87,2.88,31.92,1.68
HD 76943,19.54,26.07,55.8,-1.39,,,58.9,,31.96,2.14,28.95,1.4
HD 77137,,,6.36,,4.1,2.52,6.72,-1.04,,,3.31,
HD 77190,2.11,2.1,5.09,-1.41,,,5.37,,,,2.64,
HD 78154,40.41,5.57,30.68,1.75,,,32.39,,10.97,2.55,16,-1.97
HD 78209,33.78,4.42,21.45,2.79,,,22.64,,8.72,1.63,11.13,-1.48
HD 79028,24.6,5.1,25.94,-0.26,,,27.38,,13.6,1.52,13.51,0.06
HD 79096,15.72,11.66,10.77,0.42,,,11.37,,3.63,2.14,5.61,-0.92
HD 79210,27.73,2.78,22.75,1.78,,,24.02,,10.09,2,11.87,-0.89
HD 79969,6.96,11.15,9.92,-0.27,14.66,1.95,10.48,2.14,6.08,1,5.17,0.91
HD 80081,,,30.51,,,,32.21,,11.51,1.94,15.86,-2.23
HD 80441,8.35,3.31,7.49,0.26,,,7.91,,,,3.91,
HD 80671,19.15,2.52,14.32,1.91,16.95,1.69,15.11,1.08,,,7.42,
HD 81809,,,24.87,,32.6,2.16,26.25,2.9,,,12.95,
HD 81858,,,20.5,,21.59,1.71,21.64,-0.03,,,10.67,
HD 81997,33.84,3.58,31.79,0.57,,,33.56,,16.16,2.65,16.46,-0.11
HD 82328,143.6,10.21,132.05,1.12,,,139.39,,69.55,4.09,68.37,0.29
HD 82434,78.06,5.32,70.14,1.43,79.07,2.75,74.06,1.55,,,36.72,
HD 82885,-87.13,51.73,28.39,-2.23,,,29.97,,12.53,1.79,14.79,-1.26
HD 83808,90.24,5.41,90.2,0.01,,,95.22,,,,46.99,
HD 85091,,,3.55,,3.82,2.17,3.75,0.03,,,1.85,
HD 86146,21.4,4.68,19.89,0.32,20.65,1.97,21,-0.18,,,10.34,
HD 88215,22.25,3.63,13.13,2.5,,,13.86,,,,6.81,
HD 89125,22.76,12.71,12.5,0.81,,,13.19,,5.64,2.13,6.46,-0.38
HD 90839,34.01,4.2,30.35,0.87,,,32.04,,19.39,1.93,15.81,1.85
HD 91816,,,3.27,,6.72,2.38,3.45,1.37,,,1.7,
HD 91889,21.74,3.11,14.2,2.42,,,14.99,,,,7.36,
HD 92139,59,18.01,43.5,0.86,51.85,2.35,45.91,2.49,,,22.52,
HD 95698,137,14.59,5.09,9.04,154.3,6.62,5.37,22.5,,,2.64,
HD 96064,17.3,6.43,3.82,2.1,3.13,1.97,4.03,-0.46,,,1.99,
HD 97101,12.23,4.91,9.22,0.61,7.85,2.41,9.73,-0.78,5.62,0.91,4.82,0.88
HD 97584,7.12,4.43,7.18,-0.01,,,7.58,,2.99,1.73,3.74,-0.43
HD 98231,109.4,9.77,111.58,-0.22,,,117.82,,63.39,2.65,58.64,1.75
HD 98712,5.49,3.28,8.31,-0.86,,,8.77,,4.6,2.09,4.34,0.13
HD 99028,50,4.47,54.37,-0.96,,,57.38,,,,28.04,
HD 99211,30,5.27,29.24,0.14,,,30.87,,12.71,2.09,15.16,-1.17
HD 99491,5.9,7.39,10.07,-0.56,,,10.63,,5.61,1.8,5.24,0.2
HD 99565,,,3.98,,6.6,1.7,4.21,1.41,,,2.07,
HD 100180,5.21,6.06,8.56,-0.55,,,9.03,,9.31,1.68,4.45,2.9
HD 100203,23,2.2,17.34,2.56,18.71,2.29,18.3,0.18,,,8.97,
HD 100623,24.91,2.71,20.42,1.65,,,21.56,,14.16,1.42,10.63,2.48
HD 101177,2.15,5.63,7.47,-0.95,,,7.89,,4.62,1.6,3.89,0.45
HD 102365,47.8,4.75,39.51,1.74,,,41.71,,19.3,2.23,20.58,-0.57
HD 102647,743,37.44,130.37,16.36,787.1,44.87,137.61,14.47,450,26.41,67.31,14.49
HD 106112,14,4.04,13.37,0.16,,,14.11,,,,6.91,
HD 106516,6.4,6.19,8.78,-0.38,,,9.26,,2.79,1.73,4.55,-1.02
HD 107760,,,3.06,,6.55,2.33,3.23,1.43,,,1.59,
HD 108767,45.36,5.36,45.21,0.03,,,47.73,,22.44,2.24,23.49,-0.47
HD 110304,110.9,7,113.42,-0.36,,,119.75,,63.09,3.37,59.35,1.1
HD 110379,134.4,12.04,152.05,-1.46,,,160.56,,80.84,4.25,79.91,0.22
HD 110833,1.31,4.66,9.93,-1.85,9.73,1.96,10.48,-0.39,4.38,0.83,5.18,-0.96
HD 112413,38.84,4.61,38.57,0.06,,,40.73,,19.66,2.1,20.23,-0.27
HD 112758,-5.42,5.18,4.99,-2.01,,,5.27,,-0.43,1.71,2.6,-1.77
HD 113337,178.2,18.23,7.66,9.35,180.8,6,8.09,28.79,,,3.98,
HD 114378,51.6,5.72,41.3,1.8,,,43.6,,25.98,2.38,21.35,1.94
HD 115383,13.55,5.11,21.5,-1.55,,,22.69,,13.72,1.16,11.18,2.18
HD 115404,9.61,5.42,14.72,-0.94,15.66,2.09,15.53,0.06,8.08,0.88,7.67,0.47
HD 115953,19.59,4.64,17.36,0.48,16.01,2.25,18.33,-1.03,10,1.28,9.08,0.72
HD 116442,6.49,5.88,7.17,-0.12,,,7.57,,4.12,1.79,3.74,0.21
HD 116656,108.3,7.15,102.48,0.81,,,108.16,,49.56,2.93,52.92,-1.13
HD 118098,42.54,6.19,45.24,-0.44,,,47.75,,24.04,2.04,23.4,0.31
HD 118216,49.1,4.99,34.06,3.01,48.93,2.49,35.96,5.16,,,17.74,
HD 118261,,,13.16,,7.75,5.28,13.89,-1.16,,,6.83,
HD 118889,11.8,5.21,10,0.35,,,10.56,,,,5.19,
HD 119124,65.47,4.13,7.78,13.97,,,8.21,,,,4.02,
HD 119756,21.34,7.7,36.79,-2.01,,,38.83,,18.77,1.92,19.1,-0.17
HD 120036,10.27,6.13,5.39,0.8,,,5.69,,3.72,1.69,2.81,0.54
HD 120136,32.7,5.78,30.62,0.36,,,32.31,,20.86,3.45,15.46,1.56
HD 120476,2.32,4.74,15.34,-2.74,10.02,3.13,16.19,-1.97,5.33,1.18,7.99,-2.24
HD 120690,8.97,2.79,10.91,-0.69,8.14,1.86,11.51,-1.81,5.75,0.9,5.68,0.07
HD 120987,15.51,5.87,13.69,0.31,,,14.46,,,,7.2,
HD 122742,4.62,5.49,13.51,-1.62,15.01,2.06,14.27,0.36,6.91,0.83,7.04,-0.16
HD 125161,18.18,3.64,15.33,0.78,,,16.19,,6.29,1.95,7.95,-0.85
HD 125276,15.93,6.2,12.56,0.54,14.22,2.62,13.26,0.37,3.96,1.3,6.5,-1.94
HD 126660,70.77,6.26,57.22,2.15,,,60.4,,33.81,2.9,29.74,1.39
HD 127726,,,5.4,,5.23,0.9,5.7,-0.52,,,2.8,
HD 127762,275.3,14.43,75.51,13.83,,,79.71,,,,39.21,
HD 128620,,,3127.82,,,,3302.03,,1609,77.42,1627.64,-0.23
HD 128642,6.87,4.51,8.54,-0.37,9.53,2.27,9.01,0.23,5.95,0.9,4.45,1.67
HD 129798,-2.12,4.73,6.01,-1.72,,,6.35,,,,3.11,
HD 130841,81.9,4.5,82.22,-0.07,,,86.79,,44.73,2.71,42.54,0.79
HD 130948,11.14,2.99,12.61,-0.49,,,13.32,,6.88,0.79,6.57,0.39
HD 131156,,,74.72,,,,78.88,,36.06,2.8,38.92,-1
HD 131511,35.16,5.86,21.92,2.26,30.87,2.17,23.14,3.56,21.57,3.93,11.42,2.58
HD 131977,52.69,4.13,46.98,1.38,,,49.6,,22.46,1.6,24.33,-1.15
HD 133640,72.62,6.03,50.01,3.74,,,52.81,,30.7,2.15,26.3,2.03
HD 133822,,,3.11,,2.34,2.23,3.28,-0.42,,,1.62,
HD 135204,6.09,5.97,9.78,-0.62,,,10.33,,6.94,1.7,5.1,1.09
HD 136176,9.57,3.21,6.51,0.95,8.3,1.8,6.87,0.8,,,3.39,
HD 137107,42,6.15,26.44,2.53,,,27.91,,13.84,2.02,13.75,0.04
HD 137392,,,7.53,,4.29,1.42,7.95,-2.57,,,3.92,
HD 137763,,,8.83,,,,9.32,,4.09,2.34,4.61,-0.22
HD 137909,40,3.4,36.35,1.07,,,38.36,,21,1.92,18.8,1.14
HD 139006,509.5,27.31,95.37,15.15,558.3,31.74,100.66,14.41,252,15.3,49.28,13.23
HD 140436,22.71,4.18,23.53,-0.2,,,24.84,,8.59,1.74,12.22,-2.08
HD 140538,12.05,5.72,15.72,-0.64,,,16.6,,9.24,1.36,8.19,0.77
HD 141272,14,0.14,5.14,58.07,,,5.42,,2.11,1.62,2.68,-0.35
HD 142267,10.78,1.81,11.88,-0.61,,,12.54,,5.07,1.64,6.18,-0.68
HD 142908,33,4.62,11.97,4.55,,,12.63,,,,6.21,
HD 144579,12.95,2.92,9.87,1.05,9.85,3.3,10.42,-0.17,3.35,1.12,5.14,-1.59
HD 146361,28.28,5.41,21.58,1.24,,,22.78,,10.47,2.17,11.21,-0.34
HD 147365,13,2.07,13.38,-0.18,,,14.12,,,,6.93,
HD 147379,17.1,5.13,9.2,1.54,,,9.71,,1.61,1.93,4.8,-1.65
HD 147584,,,30.72,,,,32.43,,14.16,1.6,15.99,-1.14
HD 148653,4.14,4.89,8.62,-0.92,10.52,2.52,9.1,0.57,4.97,1.09,4.48,0.45
HD 149630,29.2,4.7,16.01,2.8,,,16.9,,,,8.27,
HD 150682,30,3.66,8.68,5.82,,,9.16,,,,4.51,
HD 151613,35,4.69,22.77,2.6,,,24.03,,,,11.75,
HD 153597,47.22,5.47,29.29,3.28,,,30.92,,15.9,1.13,15.13,0.68
HD 155876,12.34,2.98,14.36,-0.68,,,15.17,,6.61,0.69,7.49,-1.27
HD 156164,57.45,5.6,56.18,0.23,,,59.3,,34.92,2.25,29.19,2.52
HD 158614,,,27.51,,28.2,1.91,29.04,-0.44,,,14.32,
HD 159560,24.78,3.75,16.04,2.33,,,16.93,,7.88,2.86,8.32,-0.15
HD 160269,30.44,4.86,27.47,0.61,,,29,,12.31,1.34,14.31,-1.48
HD 160922,32.13,5.46,26.25,1.08,,,27.71,,16.32,1.71,13.62,1.58
HD 162003,47.08,5.5,32.78,2.6,,,34.6,,17.69,2.68,16.98,0.26
HD 163621,,,4.73,,7.36,2.49,4.99,0.95,,,2.46,
HD 163840,,,9.83,,11.7,1.47,10.37,0.9,,,5.11,
HD 165189,27,1.08,13.17,12.68,,,13.9,,7.12,2.32,6.83,0.13
HD 165341,126.3,8.31,130.23,-0.44,,,137.48,,63.33,2.44,67.86,-1.52
HD 165590,,,5.84,,8.3,1.78,6.16,1.2,,,3.03,
HD 165777,,,31.39,,,,33.13,,20.59,2.15,16.22,2.02
HD 165908,96.93,7.09,29.42,9.51,108.2,7.4,31.06,10.41,105.8,7.3,15.25,12.41
HD 166181,,,4.64,,9,2.1,4.9,1.95,,,2.4,
HD 167425,18.43,5.75,9.25,1.6,,,9.76,,5,1.76,4.81,0.1
HD 168151,24.49,3.43,22.78,0.5,,,24.05,,10.24,1.59,11.76,-0.95
HD 170153,127.6,8.13,108.22,2.38,,,114.24,,54.88,3.01,56.19,-0.43
HD 171802,,,12.9,,12.58,2.16,13.62,-0.48,,,6.69,
HD 172555,226.4,12.79,13.82,16.62,212.8,5.97,14.59,33.2,97.52,5.24,7.16,17.24
HD 173608,25,2.66,17.34,2.86,17.6,1.72,18.31,-0.4,,,9.08,
HD 173739,39.2,4.04,22.79,4.05,,,24.08,,12.11,1.16,12.03,0.07
HD 174429,4.21,2.79,2.47,0.62,7.08,2.52,2.61,1.78,3.71,2.36,1.28,1.02
HD 176051,26.65,5.26,26.86,-0.04,,,28.36,,17.48,1.87,13.95,1.89
HD 176687,65.6,8.02,80.58,-1.86,,,85.05,,41.29,2.55,41.6,-0.12
HD 177474,,,53.38,,63.43,3.87,56.35,1.81,,,27.64,
HD 178449,14,1.15,16.47,-2.12,,,17.38,,,,8.49,
HD 178450,,,4.13,,5.11,2.29,4.37,0.33,,,2.15,
HD 179094,,,45.31,,52.1,2.5,47.84,1.67,,,23.67,
HD 179930,-1.76,5.01,5.6,-1.47,,,5.92,,7.56,1.79,2.92,2.59
HD 180445,,,2.41,,7.47,2.28,2.55,2.16,,,1.25,
HD 181296,408.5,64.79,7.6,6.19,,,8.03,,238,6.83,3.94,34.28
HD 183957,,,2.36,,5,2.55,2.49,0.98,,,1.23,
HD 184467,13.59,5.25,12.5,0.21,14.91,2.7,13.2,0.63,6.59,0.9,6.51,0.08
HD 185395,40.27,3.39,29.46,3.14,,,31.09,,17.03,2.13,15.27,0.82
HD 186408,11,6.03,13.23,-0.37,,,13.97,,6.35,2.31,6.88,-0.23
HD 189340,,,12.97,,14.51,1.63,13.69,0.5,,,6.75,
HD 191104,9.35,3.74,5.49,1.03,,,5.8,,,,2.83,
HD 191408,50.65,8.89,51.28,-0.07,,,54.14,,24.83,1.93,26.72,-0.97
HD 191692,,,34.25,,,,36.15,,17.93,2.98,17.81,0.04
HD 194943,32,5.16,24.49,1.45,,,25.85,,,,12.73,
HD 195434,,,2.42,,6.74,2.25,2.56,1.86,,,1.26,
HD 195725,24,2.22,23.93,0.03,,,25.26,,,,12.41,
HD 196544,74.04,10.72,5.8,6.37,,,6.12,,48.86,2.24,3.02,20.42
HD 196795,16.88,6.08,11.31,0.91,10.73,1.98,11.95,-0.61,5.08,1.1,5.91,-0.75
HD 196885,6.87,3.16,7.07,-0.06,,,7.46,,8.17,1.17,3.67,3.84
HD 197076,-3.96,5.2,8.28,-2.35,,,8.74,,4.8,2.45,4.31,0.2
HD 198084,,,39.18,,44.15,1.91,41.36,1.42,,,20.39,
HD 199532,39.56,2.82,30.41,3.23,,,32.1,,,,15.88,
HD 200391,,,4.12,,4.29,2.28,4.35,-0.03,,,2.15,
HD 200499,17,3.08,13.27,1.21,,,14.01,,,,6.87,
HD 200525,20.34,5.2,18.15,0.42,,,19.16,,12.7,1.85,9.44,1.76
HD 200968,-3.04,5.96,7.27,-1.73,,,7.67,,4.19,2.35,3.78,0.17
HD 202275,44.34,5.14,39.81,0.88,,,42.03,,24.58,2.01,20.64,1.96
HD 202444,,,62.48,,81.27,2.99,65.95,4.54,,,32.37,
HD 202730,24.99,4.76,23.43,0.32,,,24.74,,18.24,2.06,12.26,2.88
HD 202940,10.99,6.74,12.22,-0.18,11.8,2.09,12.9,-0.52,9.74,1.04,6.32,3.29
HD 203454,,,8.86,,10.99,2.19,9.35,0.75,,,4.6,
HD 204188,2.49,2.7,4.57,-0.77,,,4.83,,,,2.37,
HD 206301,,,30.44,,41.68,2.44,32.14,3.85,,,15.85,
HD 206826,39.36,5.18,37.15,0.42,,,39.22,,22.27,2.12,19.27,1.41
HD 206860,25.1,2.85,11.84,4.65,,,12.5,,16.19,1.09,6.16,9.19
HD 207098,119,12.91,109.46,0.73,,,115.54,,63.7,3.79,56.84,1.77
HD 207129,365.8,19.59,17.71,17.77,316.1,27.67,18.7,10.75,342.5,19.87,9.22,16.77
HD 209100,111.6,8.24,117.36,-0.69,,,123.9,,58.73,2.94,61.17,-0.82
HD 210027,71.16,6.35,70.22,0.15,,,74.11,,34.11,2.25,36.35,-0.99
HD 210334,,,15.6,,21.33,2.67,16.47,1.81,,,8.13,
HD 211415,25.5,5.73,24.06,0.25,,,25.4,,9.13,1.41,12.52,-2.39
HD 212698,21.54,5.62,18.46,0.55,,,19.49,,6.24,1.77,9.63,-1.91
HD 213235,6.68,4.79,11.19,-0.94,,,11.81,,,,5.8,
HD 213398,63.48,4.74,14.54,10.31,,,15.35,,29.88,2.44,7.53,9.14
HD 213845,26.63,2.96,17.15,3.2,,,18.1,,15.82,1.79,8.86,3.88
HD 214850,,,21.21,,21.11,1.88,22.39,-0.67,,,11.06,
HD 214953,6.82,5.25,10.75,-0.75,,,11.34,,2.77,2.09,5.59,-1.34
HD 215648,54.65,4.59,53.37,0.28,,,56.34,,26.02,2.12,27.61,-0.75
HD 216956,9057,820.7,305.26,10.66,11170,631.28,322.19,17.18,,,157.43,
HD 217014,26.7,4.63,19.87,1.47,,,20.98,,13.11,3.36,10.34,0.82
HD 217166,,,8.49,,7.2,1.61,8.96,-1.09,,,4.42,
HD 217792,,,13.82,,14.51,2,14.59,-0.04,,,7.16,
HD 221503,18.4,5.73,5.75,2.21,,,6.07,,0.21,1.78,3,-1.56
HD 222317,,,5.43,,-2.88,2.13,5.74,-4.05,,,2.83,
HD 223352,54.8,7.65,11.45,5.67,,,12.08,,30.71,2.75,5.95,9.01
HD 224085,,,12.6,,18.79,2.24,13.3,2.45,,,6.58,
HD 224930,27.45,5.11,23.34,0.8,,,24.64,,12.73,1.13,12.1,0.56
HD 224953,-1.39,4.93,3.52,-1,,,3.72,,3.26,2.25,1.84,0.63
HD 237786,,,1.12,,-1.16,2.18,1.18,-1.07,,,0.58,
HIP 999,,,2.61,,4.87,2.18,2.75,0.97,,,1.35,
HIP 1242,,,4.63,,,,4.89,,-0.39,1.64,2.48,-1.75
HIP 3121,,,1.33,,2.81,2.05,1.4,0.69,,,0.69,
HIP 3362,,,3.79,,5.56,1.93,4,0.81,,,1.98,
HIP 8920,28.6,3.1,0.86,8.94,42.54,2.81,0.9,14.8,17.68,0.92,0.45,18.69
HIP 11437,80.77,7.36,1.27,10.8,74.88,4.05,1.34,18.15,64.25,3.12,0.66,20.39
HIP 14101,,,4.27,,,,4.51,,2.66,2.91,2.29,0.13
HIP 17962,,,1.09,,12.6,2.26,1.15,5.06,,,0.57,
HIP 31634,,,5.22,,,,5.52,,2.26,1.8,2.73,-0.26
HIP 32349,2535,102.95,2705.5,-1.51,2846,85.46,2856.32,-0.1,1418,73.22,1421.77,-0.05
HIP 33499,,,6.43,,,,6.79,,1.48,1.67,3.41,-1.16
HIP 34603,,,7.43,,,,7.85,,5.02,1.59,3.93,0.68
HIP 40167,,,39.94,,30.28,4,42.17,-2.94,,,21,
HIP 42220,,,6.17,,,,6.51,,4.45,1.73,3.22,0.71
HIP 42748,,,4.82,,,,5.09,,5.03,1.79,2.51,1.4
HIP 44349,,,0.81,,4.2,2.29,0.86,1.45,,,0.42,
HIP 52600,-2.45,5.85,6.06,-1.45,,,6.4,,2.08,1.58,3.16,-0.68
HIP 54211,20.27,4.41,14.61,1.28,,,15.43,,6.64,2.14,7.62,-0.46
HIP 73470,,,7.48,,,,7.89,,4.81,1.59,3.9,0.57
HIP 80346,,,5.98,,,,6.31,,3.27,1.55,3.13,0.09
HIP 83945,,,3.92,,,,4.14,,-2.34,1.79,2.06,-2.47
HIP 106106,,,9.13,,,,9.64,,4.37,1.54,4.78,-0.27
HIP 106255,,,4.85,,,,5.13,,3.25,1.6,2.63,0.38
HIP 106335,,,1.31,,4.87,2.37,1.38,1.47,,,0.68,
HIP 116132,,,13.63,,,,14.41,,8.2,1.7,7.3,0.52
GJ 65,4.79,2.08,12.47,-3.69,,,13.19,,7.12,1.63,6.83,0.18
GJ 473,3.96,2.71,6.65,-0.99,,,7.03,,4.36,1.71,3.66,0.41
GJ 747,,,3.67,,,,3.87,,0.02,1.45,1.92,-1.28
GJ 866,3.34,2.52,10.01,-2.64,,,10.59,,5.04,1.59,5.59,-0.35
GJ 1116,,,3.47,,,,3.67,,3.58,1.57,1.91,1.06
GJ 1230A,,,3.59,,,,3.79,,2.8,1.59,1.96,0.53
GJ 2005,,,1.27,,,,1.34,,1.82,1.73,0.7,0.65
GJ 3454,,,3.14,,,,3.32,,2.49,1.46,1.73,0.51
GJ 3522,,,8.42,,,,8.9,,1.62,1.62,4.45,-1.75
V* V789 Mon,,,2.38,,4.27,1.95,2.51,0.9,,,1.25,


==> anc/MR_table3.csv <==
Name,L / Lsun,T_disc / K,delta T_disc / K,f,delta f,r_bb / au,delta r_bb/au,r_disc / au,delta r_disc / au
HD 1404,23.1,142,4,1.3E-05,9.2E-07,19,1,34,2
HD 8997,0.5,46,8,2.8E-05,3.7E-06,26,10,177,72
HD 11171,5.8,73,13,6.3E-06,1.7E-06,36,14,105,42
HD 13161,72.8,86,2,2.7E-05,6.7E-07,89,4,108,5
HD 14082B,1.1,105,2,2.4E-04,8.0E-06,7.3,0.2,39,1
HD 16628,37.6,97,7,1.6E-05,1.4E-06,50,7,77,10
HD 17094,10.8,157,56,5.8E-06,2.8E-06,10,8,23,19
HD 17925,0.4,99,6,4.9E-05,5.7E-06,5,1,37,5
HD 19994,4.1,34,8,4.2E-06,4.4E-07,146,66,484,220
HD 20320,11.7,70,2,1.8E-05,8.9E-07,54,3,124,8
HD 20807,1.0,198,36,1.1E-05,3.5E-06,2,1,10,3
HD 21242,7.9,527,126,6.2E-04,4.5E-04,0.8,0.4,2,1
HD 33262,1.5,132,35,1.8E-05,3.3E-06,6,4,27,20
HD 35850,1.8,78,3,4.2E-05,2.6E-06,17,1,75,6
HD 95698,8.6,211,31,2.5E-05,3.8E-06,5,1,13,3
HD 95698,8.6,47,3,8.7E-05,3.9E-06,103,10,262,25
HD 102647,13.6,118,1,2.2E-05,4.6E-07,21,1,45,1
HD 113337,4.1,55,1,9.1E-05,2.7E-06,53,1,174,4
HD 118216,21.0,211,16,1.8E-05,1.7E-06,8,1,15,2
HD 119124,1.6,56,2,4.5E-05,4.2E-06,32,2,146,11
HD 127762,33.4,85,4,9.7E-06,5.8E-07,62,6,99,10
HD 131511,0.5,47,12,3.8E-06,8.9E-07,26,14,175,95
HD 139006,71.4,124,2,1.3E-05,4.6E-07,42,2,52,2
HD 150682,6.5,34,4,1.6E-05,2.3E-06,167,47,470,132
HD 165908,2.9,45,4,1.6E-05,9.2E-07,64,11,241,40
HD 172555,8.0,200,1,3.8E-04,2.7E-06,5.5,0.1,14.4,0.2
HD 181296,21.6,134,2,2.1E-04,7.6E-06,20,1,37,1
HD 196544,22.7,107,2,2.8E-05,7.2E-07,33,1,59,2
HD 196885,2.7,24,7,2.8E-06,7.1E-07,226,135,868,517
HD 202444,10.6,294,105,1.8E-05,1.8E-05,3,2,7,5
HD 206860,1.2,90,7,8.5E-06,6.3E-07,11,1,55,7
HD 207129,1.2,45,1,9.1E-05,3.2E-06,43,1,217,6
HD 213398,37.2,122,21,1.4E-05,1.3E-06,31,9,47,14
HD 213845,3.5,75,17,3.5E-06,4.5E-07,24,12,84,41
HD 216956,16.6,69,3,7.6E-05,4.3E-06,66,7,134,14
HD 223352,27.5,173,3,2.3E-05,7.3E-07,13.6,0.5,23,1
HIP 8920,3.2,279,3,3.0E-02,7.8E-04,1.78,0.04,6.4,0.1
HIP 11437,0.2,71,1,1.2E-03,4.0E-05,7.5,0.2,68,2
HIP 17962,0.4,69,5,1.4E-04,2.6E-05,10,1,75,11

